Entanglement Entropy at Generalized Rokhsar-Kivelson Points of Quantum Dimer Models

We study the $n=2$ R\' enyi entanglement entropy of the triangular quantum dimer model via Monte Carlo sampling of Rokhsar-Kivelson(RK)-like ground state wavefunctions. Using the construction proposed by Kitaev and Preskill [Phys. Rev. Lett. 96, 110404 (2006)] and an adaptation of the Monte Carlo algorithm described by Hastings \emph{et al.} [Phys. Rev. Lett. 104, 157201 (2010)], we compute the topological entanglement entropy (TEE) at the RK point $\gamma = (1.001 \pm 0.003) \ln 2$ confirming earlier results. Additionally, we compute the TEE of the ground state of a generalized RK-like Hamiltonian and demonstrate the universality of TEE over a wide range of parameter values within a topologically ordered phase approaching a quantum phase transition. For systems sizes that are accessible numerically, we find that the quantization of TEE depends sensitively on correlations. We characterize corner contributions to the entanglement entropy and show that these are well described by shifts proportional to the number and types of corners in the bipartition.

==> anc/SupplementalMat.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{4}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Sutherland}(1988)}]{Sutherland}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Sutherland}},\ }\href {\doibase 10.1103/PhysRevB.37.3786} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume}
  {37}},\ \bibinfo {pages} {3786} (\bibinfo {year} {1988})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Kohmoto}(1988)}]{Kohmoto}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Kohmoto}},\ }\href {\doibase 10.1103/PhysRevB.37.3812} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {37}},\
  \bibinfo {pages} {3812} (\bibinfo {year} {1988})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Herdman}\ and\ \citenamefont
  {Whaley}(2011)}]{Herdman}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~M.}\ \bibnamefont
  {Herdman}}\ and\ \bibinfo {author} {\bibfnamefont {K.~B.}\ \bibnamefont
  {Whaley}},\ }\href {http://stacks.iop.org/1367-2630/13/i=8/a=085001}
  {\bibfield  {journal} {\bibinfo  {journal} {New Journal of Physics}\ }\textbf
  {\bibinfo {volume} {13}},\ \bibinfo {pages} {085001} (\bibinfo {year}
  {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Levin}\ and\ \citenamefont {Wen}(2006)}]{Levin}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Levin}}\ and\ \bibinfo {author} {\bibfnamefont {X.-G.}\ \bibnamefont
  {Wen}},\ }\href {\doibase 10.1103/PhysRevLett.96.110405} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {96}},\ \bibinfo {pages} {110405} (\bibinfo {year}
  {2006})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/SupplementalMat.tex <==
%\documentclass aps,twocolumn,secnumaxabic,nobalancelastpage,amsmath,amssymb]{revtex4}
\documentclass[reprint,
 %superscriptaddress, %groupedaddress, %unsortedaddress, %runinaddress %frontmatterverbose 
%preprint, 
showpacs,
%preprintnumbers, %nofootinbib, %nobibnotes, %bibnotes,
 amsmath,amssymb, aps, %pra, 
prb,
 %rmp, 
%prstab, %prstper, %floatfix,
]{revtex4-1}

\pdfoutput=1 %required on archive
\usepackage{graphics}      % standard graphics specifications
\usepackage{graphicx}      % alternative graphics specifications
%\usepackage{subfig}
\usepackage{dcolumn}  
\usepackage{slashed}
\usepackage{subfigure}
%\usepackage{ccaption}
\usepackage{float}
\usepackage{epstopdf}
%\usepackage{subfloat}
\usepackage{longtable}     % helps with long table options
\usepackage{url}           % for on-line citations
\usepackage{bm}            % special 'bold-math' package 

\newcommand{\bra}[1]{\langle #1|}
\newcommand{\SWAP}{\text{SWAP}}
\newcommand{\I}{\text{I}}
\newcommand{\II}{\text{II}}
\newcommand{\ket}[1]{|#1\rangle}
\newcommand{\expect}[1]{\langle #1\rangle}
\newcommand{\plaqa}{
 {\mathchoice
 {\includegraphics[height=1.6ex]{plaqa}}
 {\includegraphics[height=1.6ex]{plaqa}}
 {\includegraphics[height=1.2ex]{plaqa}}
 {\includegraphics[height=0.9ex]{plaqa}}
 }
}
\newcommand{\plaqb}{
 {\mathchoice
 {\includegraphics[height=1.6ex]{plaqb}}
 {\includegraphics[height=1.6ex]{plaqb}}
 {\includegraphics[height=1.2ex]{plaqb}}
 {\includegraphics[height=0.9ex]{plaqb}}
 }
}
\newcommand{\vals}[6]{-\frac{ #1P + #2(1-P) }{6} -\frac{#3P^2+ #4P(1-P) +#5P(1-P) +#6(1-P)^2 }{72}}
\newcommand{\val}[5]{-\frac{ #1 }{6} -\frac{#2P^2+ #3P(1-P) +#4P(1-P) +#5(1-P)^2 }{72}}



\begin{document}
\title{ Supplemental Material for Entanglement Entropy at Generalized RK Points of Quantum Dimer Models}
\author{Alexander Selem$^{1,2}$}
\email{aselem@berkeley.edu}
\author{C. M. Herdman$^{1,2,3}$}
\thanks{Present Address: Department of Physics, University of Vermont, VT 05405, USA}
\author{K. Birgitta Whaley$^{1,3}$}

\address{$^1$Berkeley Quantum Information \& Computation Center, University of California, Berkeley, CA 94720, USA}
\address{$^2$Department of Physics, University of California, Berkeley, CA 94720, USA}
\address{$^3$Department of Chemistry, University of California, Berkeley, CA 94720, USA}

\maketitle

\section{Mean-field approximations for corner effects}

We can estimate on average the contribution to the traces $T_1$, $T_2$, per vertex type $\tau$. The results in terms of the probability for finding a vertex with side parity $v=a$, $P$, are shown in Tab.~\ref{tab:mean}.
Each row in the table represents the average incremental contribution to $T$ ($\equiv T_1+T_2$) for a particular vertex, say $x$--a label for every row which includes the type of vertex, and whether it is occupied $a$ or $b$ (i.e. $x=``side$ $a, b$''). Then for each $x$, the coefficients for the terms involving the $1/6$ factor are the determined as increment in the value of $-\sum_i z_i/6$ (i.e. $T_1$) by computing the increase to $T_1$ adding an $x$. Specifically, we start with a ``single vertex exclusion lattice'' (a single inner vertex, its links, and neighboring vertices) which can be comprised of an $a$ or $b$ vertex (occurring with probabilities $P$ and $(1-P)$). For each case the increment in $T_1$ is computed after adding a second vertex $x$ to make $x a$ and $x b$ respectively. Each term enters with probability $P$ and $1-P$, thus giving the first two coefficients in the table (or a single number if the coefficients are the same). Similarly the coefficients for the second order terms are the increase of the sum $(-1/72)\sum_i z_i^2+ z_i(z_i-1)$ (i.e. $T_2$) by comparing a two-vertex exclusion lattice comprised of $aa$, $ab$, $ba$, $bb$ (occurring with probabilities $P^2, P(1-P), P(1-P), (1-P)^2$), and adding a third vertex $x$ to make $xaa$, $xab$, $xba$, and $xbb$ respectively. When $x$ is a corner that is asymmetric, such as $\beta$ corners, an average (equal weight) over each side is also taken for each term. 
\begin{table} %%%%%%%%%%%%
\caption{Mean-field estimate of  the average contribution to the trace $T$ per vertex of type $t$ with a value $a$ or $b$ respectively $\equiv \tau_{t,a(b)}$. $P$ is the likelihood of finding an $a$-valued vertex determined self-consistently (Eqs.~\ref{eq:P} and~\ref{eq:Pnum}). $\tau^*_{\I\sigma,a}$ is computed for the vertex just before the corner. See text.}
\label{tab:mean}
\begin{tabular}{|c|c|}
\hline
\rule{0cm}{4.5mm}
%order: a, b; aa, ba ab, bb 
%-\frac{ 6P + 8(1-P) }{6} -\frac{(28+6)P^2+ (28+6)P(1-P) +(36+8)P(1-P) +(32+8) (1-P)^2 }{72}
$\tau_{side,a}$  & $ -\frac{ 6P + 8(1-P) }{6} -\frac{34P^2+ 34P(1-P) +44(1-P)P +40(1-P)^2 }{72}$\\
\rule{0cm}{4.5mm}
%-\frac{4}{6}   -\frac{(8   .12+4)P^2+ (12     +4) P(1-P) + (8+4)P(1-P) +(12  .8 +4)(1-P)^2 }{72}
$\tau_{side,b}$  &$-\frac{4}{6}   -\frac{16P^2+ 16P(1-P) + 12P(1-P) +12(1-P)^2 }{72}$ \\
%corner values taken by adding dfa, dga values in mathematica files to the above 
%inverting P, 1-P and a with b
%\hline
\rule{0cm}{8mm}
$\tau_{\I\alpha,a}$  & $\val{8}{48}{48}{36}{36} $\\
\rule{0cm}{4.5mm}
$\tau_{\I\alpha,b}$  & $\vals{2}{4}{10}{10}{20}{16}$ \\
%\hline
\rule{0cm}{8mm}
$\tau_{\I\beta,a}$  & $\vals{9}{10}{63}{71}{34}{48}$ \\
\rule{0cm}{4.5mm}
$\tau_{\I\beta,b}$  & $\vals{}{2}{1}{3}{10}{8}$ \\
%\hline
\rule{0cm}{8mm}
$\tau^*_{\I\sigma,a}$  & $\val{8}{36}{36}{48}{48}$ \\
\rule{0cm}{4.5mm}
$\tau^*_{\I\sigma,b}$  & $\vals{4}{2}{24}{28}{10}{14}$ \\
%\hline
\rule{0cm}{8mm}
$\tau_{\II\alpha,a}$  & $\val{6}{30}{34}{22}{22}$ \\
\rule{0cm}{4.5mm}
$\tau_{\II\alpha,b}$  & $\vals{4}{6}{20}{16}{30}{26}$ \\
%\hline
\rule{0cm}{8mm}
$\tau_{\II\beta,a}$  & $\vals{7}{8}{41}{40}{35}{34}$ \\
\rule{0cm}{4.5mm}
$\tau_{\II\beta,b}$  & $\vals{3}{4}{13}{16}{13}{14}$ \\
%\hline
\rule{0cm}{8mm}
$\tau_{\II\sigma,a}$  & $\vals{9}{10}{52}{52}{62}{58}$ \\
\rule{0cm}{5mm}
$\tau_{\II\sigma,b}$  & $\val{2}{6}{6}{6}{6}$ \\[2mm]
\hline
\end{tabular}
\end{table} %%%%%%%%%%%%%

Finally to obtain, $P$, we note that before the integration in Eq.~A7,
%~\ref{eq:gauss}
the Gaussian has mean $\mu \equiv PN_v$, which defines the mean-field probability $P$ used to self-consistently determine the $\tau$'s to be: 
\begin{equation}
P=\frac{1}{2}+\frac{\tau_{side,a}(P)-\tau_{side,b}(P)}{4}.
\label{eq:P}
\end{equation}
With the estimates of Tab.~\ref{tab:mean}, numerically, $P$ is: 
\begin{equation}
P=\frac{1}{4}\left(129- \sqrt{16369}  \right) \approx 0.2647.
\label{eq:Pnum}
\end{equation}



\section{Configurations which cannot be reached by the ratio method updates}
\label{sec:update_ergo}

\begin{figure} %%%%%%%%%%%%
\includegraphics[width=.17\textwidth]{fig9a.png} %loop_e1.png
\includegraphics[width=.029\textwidth]{ctimes.png}
\includegraphics[width=.17\textwidth]{fig9b.png} %loop_f2.png
\\
\vspace{20pt}
\includegraphics[width=.17\textwidth]{fig9c.png} %loop_f1.png
\includegraphics[width=.029\textwidth]{ctimes.png}
\includegraphics[width=.17\textwidth]{fig9d.png} %loop_e2.png
\\
\vspace{20pt}
\includegraphics[width=.17\textwidth]{fig9e.png} %loop_d1.png
\includegraphics[width=.029\textwidth]{ctimes.png}
\includegraphics[width=.17\textwidth]{fig9f.png} %loop_d2.png
\caption{(Color Online) A tensor product of copy 1 (left) and 2 (right), with transition loops for three types of Monte Carlo updates (top, middle, bottom) which affect the parity of transition-loop-crossings through the red dashed line.}
\label{fig:ergo1}
\end{figure} %%%%%%%%%%%%%%
\begin{figure}[ht] %%%%%%%%%%%%
\includegraphics[width=.17\textwidth]{fig10a.png} %loop_2c1.png
\includegraphics[width=.029\textwidth]{ctimes.png}
\includegraphics[width=.17\textwidth]{fig10b.png} %loop_0c2.png
\caption{(Color Online) A tensor product of copy 1 (left) and 2 (right) with a transition loop in blue which cannot be generated by the ratio method but which should belong to the (doubled) ground state. See text for explanation.}
\label{fig:ergo2}
\end{figure} %%%%%%%%%%

To see that there are configurations which cannot be reached (for non-simply-connected regions) with our implementation of the ratio method, it is easiest to think of the transition loop picture between configurations.~\cite{Sutherland, Kohmoto, Herdman} Starting from a reference configuration, any other configuration may be described by flipping dimer occupations along closed loops (transition loops). Defining an operator $\sigma_{ij}$ which flips the dimer occupation on a link connecting $i$ to $j$, transition loops $\ell= \{i, j\}$ where $\{i, j\}$ are a set of links forming closed loops, can be found connecting any two configurations: 
\begin{equation}
\ket{C'} = \prod_{\ell} \sigma_{ij} \ket{C}.
\end{equation}
In this way, dimer coverings are seen as superpositions of loops over a reference configuration. Note that a plaquette flip can be considered a minimal (four-link) transition loop.

Now consider a region $A$ comprising
two-disconnected parts, which constitutes a denominator or constrained region of the ratio method. Figure~\ref{fig:ergo1} shows illustrations of a doubled-dimer system ket, with such a disconnected region, and various plaquette flips as transition loops in blue. For such a bipartition, one can define a line in each copy connecting the two regions shown in the figure by the dashed red lines. 
The Monte Carlo updates that affect the number of transition-loop-crossings over these lines, is such that the sum of crossings over both copies can only change by two. To show this, Fig.~\ref{fig:ergo1} illustrates the three unique types of moves that could affect the crossings. In particular, because of the constrained plaquettes, the bottom panel includes plaquette flips that must be simultaneously applied to each copy.


However there do exist configurations which are both swappable but contain only an odd number of crossings. One example is shown in Fig.~\ref{fig:ergo2}. Furthermore, these configurations could be reached if plaquette flips were unconstrained and therefore should be part of the ground state. Importantly there is no such conserved parity if the second disconnected piece of $A$ were not present. In that case any loop surrounding a region can be removed by outward plaquette flips and contracted to the identity in each copy \emph{independently}.


These sorts of regions occur in the Levin-Wen construction,~\cite{Levin} and are therefore not amenable to our sampling via the ratio method without non-local updates.

\bibliographystyle{apsrev4-1}
\bibliography{CS}

\end{document}
